A simple and accurate method to determine fluid-crystal phase boundaries from direct coexistence simulations

One method for computationally determining phase boundaries is to explicitly simulate a direct coexistence between the two phases of interest. Although this approach works very well for fluid-fluid coexistences, it is often considered to be less useful for fluid-crystal transitions, as additional care must be taken to prevent the simulation boundaries from imposing unwanted strains on the crystal phase. Here, we present a simple adaptation to the direct coexistence method that nonetheless allows us to obtain highly accurate predictions of fluid-crystal coexistence conditions, assuming a fluid-crystal interface can be readily simulated. We test our approach on hard spheres, the screened Coulomb potential, and a 2D patchy-particle model. In all cases, we find excellent agreement between the direct coexistence approach and (much more cumbersome) free-energy calculation methods. Moreover, the method is sufficiently accurate to resolve the (tiny) free-energy difference between the face-centered cubic and hexagonally close-packed crystal of hard spheres in the thermodynamic limit. The simplicity of this method also ensures that it can be trivially implemented in essentially any simulation method or package. Hence, this approach provides an excellent alternative to free-energy based methods for the precise determination of phase boundaries.

==> anc/yukawa_longbox.lmp <==
### BOX AND UNITS
  units lj
  boundary p p p
###

### NEIGHBOUR LIST
  neighbor 0.3 bin
  neigh_modify every 1 delay 0 check yes
###

### READ INITIAL CONFIGURATION FROM FILE...
#  read_data init.dat
###

### ... or CREATION OF INITIAL CONFIGURATION

  atom_style atomic
  dimension 3

## Definition of the lattice density, determining the size of the unit cell:
  variable lattice_rho index 0.4975

## Creation of the lattice points:
  lattice bcc ${lattice_rho}
##  It is also possible to put the crystal within the box in any orientation, by using the keywork 'orient',
##  or easily define other kinds of unit cell by using other features of the command 'lattice' (see Manual):
#  lattice bcc ${lattice_rho} orient x 1 1 1 orient y -1 1 0 orient z -1 -1 2
## Definition of the region of space where crystal atoms will be generated
##  We want an overall box geometry of 4 by 1 by 1, with 13 unit cells along short axes and 26 along half of the long side
##  (we put 25.999 in order to be sure that 13*13*26*2 atoms will be generated)
  region xtl_volume block 0 25.999 0 13 0 13 units lattice

## Definition of total, crystalline and fluid particles number:
  variable Ntot index 17453
  variable Nxtl index $(13*13*26*2)
  variable Nflu index $(v_Ntot-v_Nxtl)
## Definition of the length of the long side of the box in such a way that the global density is 0.4962\sigma^{-3} (more or less in the middle of the coexistence region)
  variable global_rho index 0.4962
  variable lat_const index $((2/v_lattice_rho)^(1/3))
  variable Lx index $(v_Ntot/v_global_rho/(13*v_lat_const)^2)

## Definition of the region of space where disordered fluid atoms will be generated
  region flu_volume block $(26*v_lat_const) $(v_Lx) 0 $(13*v_lat_const) 0 $(13*v_lat_const) units box

## Creation of the simulation box
  region sim_box block 0 $(v_Lx) 0 $(13*v_lat_const) 0 $(13*v_lat_const) units box
  create_box 1 sim_box

## Generation of the atoms
  variable randseed1 index 1234567890
  create_atoms 1 region xtl_volume units lattice
  create_atoms 1 random $(v_Nflu) ${randseed1} flu_volume
  mass 1 1.0

###

### INTERACTION POTENTIAL
## Definition of parameters
  variable kappaD index 4.0
  variable cutoff index 4.5
  variable eps index 20.0
  variable amplitude equal ${eps}*exp(${kappaD})

## Specification of the potential style and assignment of coefficients
  pair_style yukawa ${kappaD} ${cutoff}
  pair_modify shift yes
  pair_coeff * * ${amplitude}
###

### MINIMIZATION OF ENERGY AND FORCES
## A short minimization cycle is performed, to reduce the initial forces in the configuration before starting molecular dynamics
  minimize 1.0e-2 1.0e-4 1000 1000
###

### THERMODYNAMIC OUTPUT
## Dumping frequency (timesteps)
  thermo 50000
## Output format
  thermo_style custom step pe etotal press pxx pyy pzz pxy pxz pyz
  thermo_modify format float %.16g
## In LAMMPS the components of the pressure tensor (pxx,pyy,pzz,pxy,pxz,pyz) are already available as built-in variables
## We refer the reader to the Manual page of the command 'compute pressure' for the details on calculations
###

### THERMOSTAT
## We used the Nosé-Hoover chains algorithm, a dumping time parameter equal to 2.0\tau, and oscillator chain length equal to 30
## As a rule of thumb, we considered that the dumping parameter should be equivalent to more than ~100 time steps, for a safe numerical integration
  fix md_nvt all nvt temp 1.0 1.0 2.0 tchain 30
## Other algorithms, for instance based on the Andersen thermostat, or the one put forward in J. Chem. Phys. 126, 014101(2007), are equally valid choices
###

### CONFIGURATIONS DUMPING
  dump configurations all custom 500000 configurations.lmp id x y z ix iy iz
  dump_modify configurations format line "%d %.12g %.12g %.12g %d %d %d"
  dump_modify configurations pbc yes
  dump_modify configurations sort id
###

### RESTART FILE
  restart 150000 restart.a restart.b
###

### VELOCITIES INITIALIZATION
## We initialize the velocities according to a Maxwell-Boltzmann distribution, with zero momentum of the center of mass
  variable randseed2 index 1123581321
  velocity all create 1.0 $(v_randseed2) mom yes dist gaussian
###

### SIMULATION RUN
## Definition of the integration time step and simulation length
  timestep 0.005
## It is useful to define index variable, since these commands can be overriden by a command-line option -var to change their value without modifying the input script
  variable prod_steps index 500000000
  run ${prod_steps}
###

### END OF SIMULATION
  undump configurations
  write_data final.init nocoeff
###################################################################

